Exploring the Impact of COVID-19 Lockdown on Social Roles and Emotions while Working from Home

In the opening months of 2020, COVID-19 changed the way for which people work, forcing more people to work from home. This research investigates the impact of COVID-19 on five researchers' work and private roles, happiness, and mobile and desktop activity patterns. Desktop and smartphone application usage were gathered before and during COVID-19. Individuals' roles and happiness were captured through experience sampling. Our analysis show that researchers tend to work more during COVID-19 resulting an imbalance of work and private roles. We also found that as working styles and patterns as well as individual behaviour changed, reported valence distribution was less varied in the later weeks of the pandemic when compared to the start. This shows a resilient adaptation to the disruption caused by the pandemic.

==> images/Venn/GraphLines.py <==
#!/usr/bin/env python
# coding: utf-8

# In[188]:


import pandas as pd
import numpy as np
import matplotlib.pyplot as plt
import math
import scipy.stats as stat
from datetime import datetime

all_segments = None
users = ['B05JGB', 'S13NBG','Z23ATY', 'C09MBB', 'X20MJG']
devices = ['Smartphone', 'Desktop']
for user in users:
    for device in devices:
        d=np.load('segments/' + user + '-' + device + '-segments.npy', allow_pickle=True)
        segments = pd.DataFrame.from_records(d)
        
        segments['user'] = user
        segments['device'] = device
        if all_segments is None:
            all_segments = segments
        else:
            all_segments = all_segments.append(segments)


results = all_segments
print(results.columns)
labels = np.load('labels.npy')
results['labels'] = labels
def to_week(day):
    return day.isocalendar()[1]
results['week'] = results['day'].apply(to_week)
#results['labels'] = results['labels'].astype('category')
for user in users:
    for device in devices:
        user_data = results[(results['device'] == device) & (results['user'] == user)]
        if len(user_data) > 0:
            label_counts = user_data.groupby(['week', 'labels']).count()['from'].unstack()
            label_counts.plot.line()
            plt.xticks( rotation=40 )
            plt.title("{} - {}".format(user,device))
        plt.savefig('Graphs/ClusterLines/' + user + '-'+device+'.png', bbox_inches='tight')

